Radial dependence of ionization clustering around a gold nanoparticle

This work explores the enhancement of ionization clusters around a gold nanoparticle (NP), indicative of the induction of DNA lesions, a potential trigger for cell-death. Monte Carlo track structure simulations were performed to determine (a) the fluence of incident photons and electrons in water around a gold NP under charged particle equilibrium conditions and (b) the density of ionization clusters produced on average as well as conditional on the occurrence of at least one interaction in the nanoparticle using Associated Volume Clustering. Absorbed dose was determined for comparison with a recent benchmark intercomparison. Reported quantities are normalized to primary fluence, allowing to establish a connection to macroscopic dosimetric quantities. The modification of the electron fluence spectrum by the gold NP is minor and mainly occurs at low energies. The net fluence of electrons emitted from the NP is dominated by electrons resulting from photon interactions. Smaller NPs cause noticeable peaks in the conditional frequency of clusters at distances around 50 nm to 100 nm from the NP surface. The number of clusters per energy imparted is increased at distances of up to 150 nm, and accordingly the enhancement in clustering notably surpasses that of dose enhancement. This work highlights the necessity of nanodosimetric analysis and suggests increased ionization clustering near the nanoparticles due to the emission of low energy Auger electrons. Whereas the electron component of the radiation field plays an important role in determining the background contribution to ionization clustering and energy imparted, the dosimetric effects of nanoparticles are governed by the interplay of secondary electron production by photon interaction (including low energy Auger electrons) and their ability to leave the nanoparticle.

==> figures/background/run_N1e9/run.mac <==


/tracking/verbose 0
/run/verbose 2
/control/verbose 2

# /simulation/det/setNPMat G4_WATER
# /simulation/det/setNPMat G4_Au

# /simulation/act/outputFile 
/output/outputName /scratch/thomas07/geant4/gnp-radial/background/run_N1e9/output_run_N1e9

# /cuts/setLowEdge 220 eV
# /process/em/lowestElectronEnergy 10 eV

# /process/em/lowestElectronEnergy 555 eV


/run/initialize
# /run/reinitializeGeometry

# /random/setSeeds 34 35623 13
# /random/setSeeds 1 1

# /gps/particle proton
# /gps/particle e-
/gps/particle gamma
/gps/direction 0 0 1
/gps/pos/type Plane
/gps/pos/shape Circle
/gps/pos/centre 0 0 -50 cm

# /gps/pos/centre 0 0 -101 um
# /gps/pos/radius 1.05 mm     # 1.05 mm = 1 mm + 50 um
/gps/pos/radius 10.005 cm     # 10.005 cm = 10 cm + 50 um

# /gps/energy 40 keV

# energy distribution of source particles
/gps/ene/type User
/gps/hist/type energy

# /control/execute ../particle_source/XRay_50kVp.mac
/control/execute ../particle_source/XRay_100kVp.mac



/run/printProgress 100000

/run/beamOn 1000000000




